When Opposite Premises Translate Identically: A Source-Conditioned Diagnostic for Multilingual Commonsense Items

Multilingual reasoning comparisons depend on translated premises preserving the relations in their English sources. Automatic translation scores can rank source-target pairs, but an acceptance decision alone cannot certify a counterfactual benchmark field. We test a source-contrast diagnostic for ACCORD premises: reverse the English polarity, translate both arms independently, count identical target outputs, and score each arm against its own source. Across 71 matched question identities at two containing-item depths, five target languages, and three translation checkpoints, Swahili has 63, 113, and 67 exact collisions among 710 pairs per checkpoint. At a human-reference-calibrated threshold, round-trip NLI passes both arms of 3 of the 113 NLLB-3.3B collisions, while LaBSE passes 78. Each collision proves at least one unfaithful translation, but does not identify its arm. These controlled measurements do not establish screening accuracy on spontaneous translation errors or a language-by-hop reasoning effect; the study has no native equivalence labels or answer-model evaluation.

==> anc/selected_source_ids.csv <==
question_id,one_hop_item_id,two_hop_item_id
0542414710025f56b0c26e1bae5c4d06,G5_1_A,G1377_2_A
055817d8d703d3c2802545e3fccdcde3,G33_1_B,G6190_2_B
06be29539ad3e1fbd7b53b05243f4bd7,G19_1_B,G3844_2_A
094fe91b20b03c647325fa2ee94470b3,G86_1_B,G16428_2_B
0b3a3ee40dd25be9735ac5e3342ca4dd,G24_1_C,G4574_2_A
114d310d1198abffaf8b88dab5a55aa7,G18_1_A,G3653_2_C
13d2a103abbed930cabc9567a1ba12f2,G29_1_B,G5527_2_C
1d8d9e3504c8c58a3b923ddc155c19b0,G59_1_A,G11047_2_B
2067720531fc03c017af941cec2f6f40,G8_1_A,G1837_2_C
2521b3fe6bfd6aeb91f9107dc7c4fbee,G58_1_C,G10841_2_C
2632ff6c9b781d3aa74e8dd36b990871,G38_1_B,G7193_2_B
26ce83b8e9a263079aa8cdbd5258d667,G77_1_A,G14463_2_A
2987db72e66f5fa0015ac64f9b3614ec,G20_1_A,G4032_2_A
2ed66cfd206723a006b37599b516ad6e,G64_1_C,G12041_2_C
2f97a77d155cb99092e8a7c055737b03_1,G1_1_A,G120_2_A
31d7dd1d00aabe411568df3e72d5b5e0,G4_1_A,G1060_2_A
3310b5b24f03d67179fababf9ae95144,G60_1_C,G11347_2_B
506c2dbfe7b00a82bfdf0507a8de88fb,G16_1_B,G3273_2_D
56d0fc282a144565f2c852415c6fa92c,G45_1_C,G8399_2_C
5d809e0ee19badc66071653630ea7c51,G50_1_A,G9449_2_A
5e260e1d96187716888cbd968010bb65,G7_1_C,G1718_2_A
60e92cd2f35c345872d1a898e1718d55,G67_1_B,G12610_2_B
6386bcf080633bc3eeb3317a5435b7b7,G78_1_A,G14608_2_B
63963c9c15835d451aac2e1e0b116388,G88_1_B,G16906_2_B
64dbe5cb840ef4f1d25f8b68db8d5fed,G46_1_A,G8576_2_C
661474a1a0c29dd7a243b284535ac934,G76_1_A,G14361_2_D
684dbde19719e8224113433981d6e01e,G69_1_A,G13124_2_A
68c41ec8415eab50620eb9ecf6f35a6a,G10_1_B,G2289_2_B
6ca8439d062de4d43d7d471c508b78db,G25_1_A,G4827_2_A
6cc797ec148c1fc74592957a55bd0951,G63_1_A,G11876_2_D
6e77de03bee86d6c20780e14f00944d0,G83_1_A,G15742_2_B
70701f5d1d62e58d5c74e2e303bb4065,G68_1_A,G12790_2_A
720b98fbc365736597147c984f6bd301,G31_1_B,G5792_2_B
75ac594b4fdbfba006e61315d1b2c815,G43_1_A,G8107_2_A
7bb87c6d8eab57d4e983f60025b1f0dc,G39_1_D,G7388_2_A
86e2aabfb9d401567f04d87a648ff776,G82_1_C,G15466_2_C
87505da761eaa5c3c4703d02a12d46bc,G61_1_B,G11487_2_C
8a69e6df5e8ad6c9e6828aa66c59d046,G40_1_B,G7565_2_B
900492bd731f8f615ed7c08155737d44,G23_1_D,G4478_2_A
9024493a3edbaf555fda5b477e835bf5,G12_1_A,G2614_2_B
91629c6f9e4af3e6acf385eb23fd8068,G57_1_B,G10744_2_C
91e0f4ab62c9d2fd440d73a3f5308d96,G56_1_C,G10540_2_B
926298bbdd03ce96acfeb4408b888b61,G72_1_B,G13606_2_B
93b52e7ea1acf10db891e9355e234123,G71_1_A,G13435_2_A
95d1d968ee66b6054cbb16b58a7c6455,G87_1_C,G16594_2_C
98a04457025f18c2287d5c610ff8000d,G11_1_D,G2511_2_D
998381f854f51da2a6ccde45909e5168,G65_1_B,G12194_2_D
9b62cd7f89716f393239e6c6ff3e11d5,G2_1_A,G520_2_A
9bac07574c966cae34c85e9f25538cba,G35_1_B,G6636_2_B
a339fe08f1f50463ee180b797e99ebcc,G81_1_D,G14916_2_A
a4f5e5412f0f8ac9190db1730db07a90,G54_1_C,G10266_2_B
a5db1e9677af118deb8e4add8bc18db2,G62_1_B,G11704_2_D
a5e76dd088aab4f89e2fe93f6de6e46d,G41_1_C,G7788_2_D
aabe8eb218468fc63b6c9aa6d428c951,G91_1_B,G17558_2_A
abb090bbc572be1016bcd5f261f28e76,G44_1_C,G8263_2_A
af3b9a8b1962cd3bcd19e644d873e7bc,G48_1_D,G8981_2_D
b33047f46db680a9b630c13e8ca115cc,G73_1_B,G13916_2_B
b6bbe013995fdb5def3d504319af0791,G66_1_C,G12514_2_C
c0c07ce781653b2a2c01871ba2bcba93,G26_1_A,G4954_2_A
c7ce02d9365fe9275f88338ad51cbde6,G89_1_A,G17201_2_A
cc8324b73ed9625e723ef041dfc77a37,G34_1_D,G6458_2_A
d6ff2d749494d89e9c7a53f587c519f4,G22_1_B,G4153_2_B
d725f1c2e150a3221de31612123f3f46,G74_1_A,G14091_2_A
db75e16788cf56d5dfb9773eaf91fe7e,G75_1_D,G14136_2_A
e61891746aa94ab57aaa754614034aef,G42_1_C,G7995_2_A
e63a210053cf7f961ca0b5a7e6eb355d,G52_1_B,G9720_2_C
ed50555f8db2b8f66caf9868dcd7e13b,G92_1_A,G17730_2_A
f7735d721dfdc94621154951d4eaa4cf,G36_1_B,G6846_2_A
f7a6d0d816d14210f3af5dabe21bf804,G53_1_A,G10051_2_A
f8a2cbc7189b92a809ce9cd857030621,G32_1_A,G5966_2_A
fcd39cfa321728fea069a6ae4285b06f,G28_1_C,G5255_2_A

